Symbol Alphabets from the Landau Singular Locus

We provide evidence through two loops, that rational letters of polylogarithmic Feynman integrals are captured by the Landau equations, when the latter are recast as a polynomial of the kinematic variables of the integral, known as the principal $A$-determinant. Focusing on one loop, we further show that all square-root letters may also be obtained, by re-factorizing the principal $A$-determinant with the help of Jacobi identities. We verify our findings by explicitly constructing canonical differential equations for the one-loop integrals in both odd and even dimensions of loop momenta, also finding agreement with earlier results in the literature for the latter case. We provide a computer implementation of our results for the principal $A$-determinants, symbol alphabets and canonical differential equations in an accompanying Mathematica file. Finally, we study the question of when a one-loop integral satisfies the Cohen-Macaulay property and show that for almost all choices of kinematics the Cohen-Macaulay property holds. Throughout, in our approach to Feynman integrals, we make extensive use of the Gel'fand, Graev, Kapranov and Zelevinski\u{\i} theory on what are now commonly called GKZ-hypergeometric systems whose singularities are described by the principal $A$-determinant.

==> anc/LandauAlphabetDE.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    339913,       9262]
NotebookOptionsPosition[    334715,       9183]
NotebookOutlinePosition[    335052,       9198]
CellTagsIndexPosition[    335009,       9195]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Initialization", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.889679296198798*^9, 
  3.889679301124662*^9}},ExpressionUUID->"02310ec7-420d-4619-bfd8-\
c23ec947ddca"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Matrix", " ", "A", " ", "where", " ", "rows", " ", "in", " ", "rowlist", 
    " ", "and", " ", "columns", " ", "in", " ", "columnlist", " ", "have", 
    " ", "been", " ", "deleted"}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"del", "[", 
     RowBox[{"A_", ",", "rowlist_", ",", "collist_"}], "]"}], ":=", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Delete", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"Delete", "[", 
         RowBox[{"A", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"{", "#", "}"}], "&"}], "/@", "rowlist"}]}], "]"}], "]"}],
        ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "#", "}"}], "&"}], "/@", "collist"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Determinant", " ", "of", " ", "above", " ", "matrix"}], ",", 
     " ", 
     RowBox[{"factored", " ", "out"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ddel", "[", 
     RowBox[{"A_", ",", "rowlist_", ",", "collist_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"del", "[", 
       RowBox[{"A", ",", "rowlist", ",", "collist"}], "]"}], "]"}], "//", 
     "Factor"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"(", "modified", ")"}], " ", "Cayley", " ", "matrix", " ", 
     "definitions"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cayley", "[", "PropList__", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ms", "[", 
           RowBox[{
            RowBox[{"{", "PropList", "}"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "+", 
          RowBox[{"ms", "[", 
           RowBox[{
            RowBox[{"{", "PropList", "}"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "-", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "<", "j"}], ",", 
            RowBox[{"s", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", "PropList", "}"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "PropList", "}"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], "-", "1"}]}], "]"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"i", ">", "j"}], ",", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "PropList", "}"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", "PropList", "}"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}], ",", 
              "0"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "PropList", "}"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "PropList", "}"}], "]"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"i_", ",", "i_"}], "]"}], "\[Rule]", 
        RowBox[{"ps", "[", "i", "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mCayley", "[", "PropList__", "]"}], ":=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Prepend", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "PropList", "}"}], "]"}]}], "]"}], ",", "0"}], "]"}],
        "}"}], ",", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Table", "[", 
           RowBox[{"1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "PropList", "}"}], "]"}]}], "]"}], "}"}], ",", 
         RowBox[{"Cayley", "[", "PropList", "]"}]}], "]"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Principal", " ", "A"}], "-", 
     RowBox[{
     "determinant", " ", "encoding", " ", "all", " ", "Landau", " ", 
      "singularities", " ", "of", " ", "any", " ", "generic", " ", "1"}], "-", 
     RowBox[{"loop", " ", "n"}], "-", 
     RowBox[{"point", " ", "graph"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LandauSing1L", "[", "n_", "]"}], ":=", 
    RowBox[{"Times", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{"ddel", "[", 
          RowBox[{
           RowBox[{"mCayley", "[", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"Range", "[", "n", "]"}]}], "]"}], ",", "#", ",", "#"}], 
          "]"}], "]"}], "&"}], "/@", 
       RowBox[{
        RowBox[{"Subsets", "[", 
         RowBox[{"Range", "[", 
          RowBox[{"n", "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", 
          RowBox[{"-", "3"}]}], "]"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Function", " ", "for", " ", "taking", " ", "limits", " ", "of", " ", 
       "the", " ", "principal", " ", "A"}], "-", 
      RowBox[{
      "determinant", " ", "or", " ", "the", " ", "symbol", " ", "letters", 
       " ", "defined", " ", "below"}]}], ",", " ", 
     RowBox[{
     "from", " ", "the", " ", "generic", " ", "to", " ", "any", " ", 
      "kinematic", " ", 
      RowBox[{"configuration", ".", " ", "Works"}], " ", "for", " ", 
      "functions", " ", "which", " ", "may", " ", "have", " ", "both", " ", 
      "numerators", " ", "and", " ", "denominators"}], ",", " ", 
     RowBox[{"and", " ", "which", " ", "may", " ", "contain", " ", 
      RowBox[{"(", 
       RowBox[{"powers", " ", "of"}], ")"}], " ", "square", " ", "roots"}], 
     ",", " ", 
     RowBox[{
     "but", " ", "not", " ", "negative", " ", "powers", " ", "of", " ", "the",
       " ", "limiting", " ", 
      RowBox[{"variable", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PLimit", "[", 
     RowBox[{"f_Times", ",", 
      RowBox[{"var_", "\[Rule]", "val_"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"PLimit", "[", 
       RowBox[{"#", ",", 
        RowBox[{"var", "\[Rule]", "val"}]}], "]"}], "&"}], "/@", "f"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PLimit", "[", 
     RowBox[{"f_", ",", 
      RowBox[{"var_", "\[Rule]", "val_"}]}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tmpf", ",", "tmp", ",", "evalf"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tmpf", "=", "f"}], ";", "\[IndentingNewLine]", 
       RowBox[{"tmp", "=", 
        RowBox[{"Numerator", "[", "tmpf", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"evalf", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"tmp", "/.", 
           RowBox[{"var", "\[Rule]", "val"}]}], "/.", 
          RowBox[{
           RowBox[{"Power", "[", 
            RowBox[{"x_", ",", 
             RowBox[{"Rational", "[", 
              RowBox[{"n_", ",", "2"}], "]"}]}], "]"}], "\[RuleDelayed]", 
           RowBox[{"Power", "[", 
            RowBox[{
             RowBox[{"Factor", "[", "x", "]"}], ",", 
             RowBox[{"Rational", "[", 
              RowBox[{"n", ",", "2"}], "]"}]}], "]"}]}]}], "//.", 
         RowBox[{
          RowBox[{
           RowBox[{"Power", "[", 
            RowBox[{
             RowBox[{"x_.", 
              RowBox[{
               RowBox[{"(", "y_", ")"}], "^", "a_"}]}], ",", 
             RowBox[{"Rational", "[", 
              RowBox[{"n_", ",", "2"}], "]"}]}], "]"}], "/;", 
           RowBox[{"IntegerQ", "[", "a", "]"}]}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"y", "^", 
            RowBox[{"(", 
             RowBox[{"n", " ", 
              RowBox[{"Floor", "[", 
               RowBox[{"a", "/", "2"}], "]"}]}], ")"}]}], 
           RowBox[{"Power", "[", 
            RowBox[{
             RowBox[{"x", " ", 
              RowBox[{
               RowBox[{"(", "y", ")"}], "^", 
               RowBox[{"Mod", "[", 
                RowBox[{"a", ",", "2"}], "]"}]}]}], ",", 
             RowBox[{"Rational", "[", 
              RowBox[{"n", ",", "2"}], "]"}]}], "]"}]}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Expand", "[", "evalf", "]"}], "===", "0"}], ",", 
         RowBox[{
          RowBox[{"tmp", "=", 
           RowBox[{"D", "[", 
            RowBox[{"tmp", ",", "var"}], "]"}]}], ";", 
          RowBox[{"evalf", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"tmp", "/.", 
              RowBox[{"var", "\[Rule]", "val"}]}], "/.", 
             RowBox[{
              RowBox[{"Power", "[", 
               RowBox[{"x_", ",", 
                RowBox[{"Rational", "[", 
                 RowBox[{"n_", ",", "2"}], "]"}]}], "]"}], "\[RuleDelayed]", 
              RowBox[{"Power", "[", 
               RowBox[{
                RowBox[{"Factor", "[", "x", "]"}], ",", 
                RowBox[{"Rational", "[", 
                 RowBox[{"n", ",", "2"}], "]"}]}], "]"}]}]}], "//.", 
            RowBox[{
             RowBox[{
              RowBox[{"Power", "[", 
               RowBox[{
                RowBox[{"x_.", 
                 RowBox[{
                  RowBox[{"(", "y_", ")"}], "^", "a_"}]}], ",", 
                RowBox[{"Rational", "[", 
                 RowBox[{"n_", ",", "2"}], "]"}]}], "]"}], "/;", 
              RowBox[{"IntegerQ", "[", "a", "]"}]}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"y", "^", 
               RowBox[{"(", 
                RowBox[{"n", " ", 
                 RowBox[{"Floor", "[", 
                  RowBox[{"a", "/", "2"}], "]"}]}], ")"}]}], 
              RowBox[{"Power", "[", 
               RowBox[{
                RowBox[{"x", " ", 
                 RowBox[{
                  RowBox[{"(", "y", ")"}], "^", 
                  RowBox[{"Mod", "[", 
                   RowBox[{"a", ",", "2"}], "]"}]}]}], ",", 
                RowBox[{"Rational", "[", 
                 RowBox[{"n", ",", "2"}], "]"}]}], "]"}]}]}]}]}]}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"tmp", "=", 
        RowBox[{"Denominator", "[", "tmpf", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tmpf", "=", "evalf"}], ";", "\[IndentingNewLine]", 
       RowBox[{"evalf", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"tmp", "/.", 
           RowBox[{"var", "\[Rule]", "val"}]}], "/.", 
          RowBox[{
           RowBox[{"Power", "[", 
            RowBox[{"x_", ",", 
             RowBox[{"Rational", "[", 
              RowBox[{"n_", ",", "2"}], "]"}]}], "]"}], "\[RuleDelayed]", 
           RowBox[{"Power", "[", 
            RowBox[{
             RowBox[{"Factor", "[", "x", "]"}], ",", 
             RowBox[{"Rational", "[", 
              RowBox[{"n", ",", "2"}], "]"}]}], "]"}]}]}], "//.", 
         RowBox[{
          RowBox[{
           RowBox[{"Power", "[", 
            RowBox[{
             RowBox[{"x_.", 
              RowBox[{
               RowBox[{"(", "y_", ")"}], "^", "a_"}]}], ",", 
             RowBox[{"Rational", "[", 
              RowBox[{"n_", ",", "2"}], "]"}]}], "]"}], "/;", 
           RowBox[{"IntegerQ", "[", "a", "]"}]}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"y", "^", 
            RowBox[{"(", 
             RowBox[{"n", " ", 
              RowBox[{"Floor", "[", 
               RowBox[{"a", "/", "2"}], "]"}]}], ")"}]}], 
           RowBox[{"Power", "[", 
            RowBox[{
             RowBox[{"x", " ", 
              RowBox[{
               RowBox[{"(", "y", ")"}], "^", 
               RowBox[{"Mod", "[", 
                RowBox[{"a", ",", "2"}], "]"}]}]}], ",", 
             RowBox[{"Rational", "[", 
              RowBox[{"n", ",", "2"}], "]"}]}], "]"}]}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Expand", "[", "evalf", "]"}], "===", "0"}], ",", 
         RowBox[{
          RowBox[{"tmp", "=", 
           RowBox[{"D", "[", 
            RowBox[{"tmp", ",", "var"}], "]"}]}], ";", 
          RowBox[{"evalf", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"tmp", "/.", 
              RowBox[{"var", "\[Rule]", "val"}]}], "/.", 
             RowBox[{
              RowBox[{"Power", "[", 
               RowBox[{"x_", ",", 
                RowBox[{"Rational", "[", 
                 RowBox[{"n_", ",", "2"}], "]"}]}], "]"}], "\[RuleDelayed]", 
              RowBox[{"Power", "[", 
               RowBox[{
                RowBox[{"Factor", "[", "x", "]"}], ",", 
                RowBox[{"Rational", "[", 
                 RowBox[{"n", ",", "2"}], "]"}]}], "]"}]}]}], "//.", 
            RowBox[{
             RowBox[{
              RowBox[{"Power", "[", 
               RowBox[{
                RowBox[{"x_.", 
                 RowBox[{
                  RowBox[{"(", "y_", ")"}], "^", "a_"}]}], ",", 
                RowBox[{"Rational", "[", 
                 RowBox[{"n_", ",", "2"}], "]"}]}], "]"}], "/;", 
              RowBox[{"IntegerQ", "[", "a", "]"}]}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"y", "^", 
               RowBox[{"(", 
                RowBox[{"n", " ", 
                 RowBox[{"Floor", "[", 
                  RowBox[{"a", "/", "2"}], "]"}]}], ")"}]}], 
              RowBox[{"Power", "[", 
               RowBox[{
                RowBox[{"x", " ", 
                 RowBox[{
                  RowBox[{"(", "y", ")"}], "^", 
                  RowBox[{"Mod", "[", 
                   RowBox[{"a", ",", "2"}], "]"}]}]}], ",", 
                RowBox[{"Rational", "[", 
                 RowBox[{"n", ",", "2"}], "]"}]}], "]"}]}]}]}]}]}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"tmpf", "/", "evalf"}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PLimit", "[", 
     RowBox[{"f_", ",", "limseq__"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tmp", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tmp", "=", "f"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"tmp", ";", 
          RowBox[{"tmp", "=", 
           RowBox[{"PLimit", "[", 
            RowBox[{"tmp", ",", 
             RowBox[{
              RowBox[{"{", "limseq", "}"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "limseq", "}"}], "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "tmp", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"SetAttributes", "[", 
    RowBox[{"PLimit", ",", "Listable"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Function", " ", "for", " ", "reducing", " ", "the", " ", "principal", 
       " ", "A"}], "-", "determinant"}], ",", " ", 
     RowBox[{
     "namely", " ", "for", " ", "removing", " ", "any", " ", "overall", " ", 
      "numerical", " ", "factors"}], ",", " ", 
     RowBox[{
     "setting", " ", "the", " ", "power", " ", "of", " ", "all", " ", "the", 
      " ", "remaining", " ", "factors", " ", "to", " ", "one"}], ",", " ", 
     RowBox[{
     "and", " ", "choosing", " ", "their", " ", "sign", " ", "so", " ", 
      "that", " ", "their", " ", "\"\<LeafCount\>\"", " ", "complexity", " ", 
      "is", " ", "smaller"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PowerReduce", "[", "f_Times", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"PowerReduce", "[", "#", "]"}], "&"}], "/@", "f"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PowerReduce", "[", "f_", "]"}], "/;", 
     RowBox[{"NumericQ", "[", "f", "]"}]}], ":=", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PowerReduce", "[", "f_Power", "]"}], "/;", 
     RowBox[{"IntegerQ", "[", 
      RowBox[{"f", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ":=", 
    RowBox[{"PowerReduce", "[", 
     RowBox[{"f", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PowerReduce", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"SortBy", "[", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"{", 
         RowBox[{"f", ",", 
          RowBox[{"-", "f"}]}], "}"}], "]"}], ",", "LeafCount"}], "]"}], "[", 
     
     RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Some", " ", "functions", " ", "for", " ", "manipulating", " ", "the", 
     " ", "letters"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dlExpand", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f", "/.", 
        RowBox[{
         RowBox[{"dl", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{"dl", "[", 
          RowBox[{"Factor", "[", "x", "]"}], "]"}]}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"dl", "[", 
           RowBox[{"x_", " ", "y_"}], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"dl", "[", "x", "]"}], "+", 
           RowBox[{"dl", "[", "y", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"dl", "[", 
           SuperscriptBox["x_", "a_"], "]"}], "\[Rule]", 
          RowBox[{"a", " ", 
           RowBox[{"dl", "[", "x", "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"dl", "[", "x_", "]"}], "/;", 
        RowBox[{"NumericQ", "[", "x", "]"}]}], "\[Rule]", "0"}]}], "/.", 
     RowBox[{
      RowBox[{"dl", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{"dl", "[", 
       RowBox[{
        RowBox[{"SortBy", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "x"}]}], "}"}], "]"}], ",", "LeafCount"}], "]"}], 
        "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dlCollect", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"f", "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"a_", " ", 
          RowBox[{"dl", "[", "x_", "]"}]}], "\[Rule]", 
         RowBox[{"dl", "[", 
          SuperscriptBox["x", "a"], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"dl", "[", "x_", "]"}], "+", 
          RowBox[{"dl", "[", "y_", "]"}]}], "\[Rule]", 
         RowBox[{"dl", "[", 
          RowBox[{"x", " ", "y"}], "]"}]}]}], "}"}]}], "/.", 
     RowBox[{
      RowBox[{"dl", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{"dl", "[", 
       RowBox[{
        RowBox[{"SortBy", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "x"}]}], "}"}], "]"}], ",", "LeafCount"}], "]"}], 
        "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Rational", " ", 
      RowBox[{"letters", " ", "--"}], " ", "valid", " ", "for", " ", "both", 
      " ", "D0"}], "+", 
     RowBox[{"n", " ", "even", " ", "or", " ", "odd"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WRlet", "[", "cY_", "]"}], ":=", 
    RowBox[{
     RowBox[{"ddel", "[", 
      RowBox[{"cY", ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], "/", 
     RowBox[{"ddel", "[", 
      RowBox[{"cY", ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Square", " ", "root", " ", "letters", " ", "of", " ", "first", " ", 
     RowBox[{"type", ":", " ", 
      RowBox[{"D0", "+", 
       RowBox[{"n", " ", "odd"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"W1let", "[", 
      RowBox[{"cY_", ",", "j_"}], "]"}], "/;", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"D0", "+", 
       RowBox[{"Length", "[", "cY", "]"}]}], "]"}]}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"ddel", "[", 
       RowBox[{"cY", ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "j", "}"}]}], "]"}], "-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ddel", "[", 
          RowBox[{"cY", ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], 
        RowBox[{"ddel", "[", 
         RowBox[{"cY", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "j"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "j"}], "}"}]}], "]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"ddel", "[", 
       RowBox[{"cY", ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "j", "}"}]}], "]"}], "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ddel", "[", 
          RowBox[{"cY", ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], 
        RowBox[{"ddel", "[", 
         RowBox[{"cY", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "j"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "j"}], "}"}]}], "]"}]}], "]"}]}]]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Square", " ", "root", " ", "letters", " ", "of", " ", "first", " ", 
     RowBox[{"type", ":", " ", 
      RowBox[{"D0", "+", 
       RowBox[{"n", " ", "even"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"W1let", "[", 
      RowBox[{"cY_", ",", "j_"}], "]"}], "/;", 
     RowBox[{"OddQ", "[", 
      RowBox[{"D0", "+", 
       RowBox[{"Length", "[", "cY", "]"}]}], "]"}]}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"ddel", "[", 
       RowBox[{"cY", ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "j", "}"}]}], "]"}], "-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"ddel", "[", 
         RowBox[{"cY", ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], 
        RowBox[{"ddel", "[", 
         RowBox[{"cY", ",", 
          RowBox[{"{", "j", "}"}], ",", 
          RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"ddel", "[", 
       RowBox[{"cY", ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "j", "}"}]}], "]"}], "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"ddel", "[", 
         RowBox[{"cY", ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], 
        RowBox[{"ddel", "[", 
         RowBox[{"cY", ",", 
          RowBox[{"{", "j", "}"}], ",", 
          RowBox[{"{", "j", "}"}]}], "]"}]}], "]"}]}]]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Square", " ", "root", " ", "letters", " ", "of", " ", "second", " ", 
     RowBox[{"type", ":", " ", 
      RowBox[{"D0", "+", 
       RowBox[{"n", " ", "odd"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"W2let", "[", 
      RowBox[{"cY_", ",", "i_", ",", "j_"}], "]"}], "/;", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"D0", "+", 
       RowBox[{"Length", "[", "cY", "]"}]}], "]"}]}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"ddel", "[", 
       RowBox[{"cY", ",", 
        RowBox[{"{", "i", "}"}], ",", 
        RowBox[{"{", "j", "}"}]}], "]"}], "-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ddel", "[", 
          RowBox[{"cY", ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], 
        RowBox[{"ddel", "[", 
         RowBox[{"cY", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"ddel", "[", 
       RowBox[{"cY", ",", 
        RowBox[{"{", "i", "}"}], ",", 
        RowBox[{"{", "j", "}"}]}], "]"}], "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ddel", "[", 
          RowBox[{"cY", ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], 
        RowBox[{"ddel", "[", 
         RowBox[{"cY", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "]"}]}]]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Square", " ", "root", " ", "letters", " ", "of", " ", "second", " ", 
     RowBox[{"type", ":", " ", 
      RowBox[{"D0", "+", 
       RowBox[{"n", " ", "even"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"W2let", "[", 
      RowBox[{"cY_", ",", "i_", ",", "j_"}], "]"}], "/;", 
     RowBox[{"OddQ", "[", 
      RowBox[{"D0", "+", 
       RowBox[{"Length", "[", "cY", "]"}]}], "]"}]}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"ddel", "[", 
       RowBox[{"cY", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "j"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ddel", "[", 
          RowBox[{"cY", ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], 
        RowBox[{"ddel", "[", 
         RowBox[{"cY", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "i", ",", "j"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "i", ",", "j"}], "}"}]}], "]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"ddel", "[", 
       RowBox[{"cY", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "j"}], "}"}]}], "]"}], "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ddel", "[", 
          RowBox[{"cY", ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], 
        RowBox[{"ddel", "[", 
         RowBox[{"cY", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "i", ",", "j"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "i", ",", "j"}], "}"}]}], "]"}]}], "]"}]}]]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllGraphs", "[", "n_", "]"}], ":=", 
    RowBox[{"Subsets", "[", 
     RowBox[{
      RowBox[{"Range", "[", "n", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "n"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Brack", "[", 
     RowBox[{"list_", ",", "i_"}], "]"}], ":=", 
    RowBox[{"ReplacePart", "[", 
     RowBox[{"list", ",", 
      RowBox[{"i", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"list", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "List", " ", "of", " ", "labeled", " ", "letters", " ", "for", " ", 
       "the", " ", "n"}], "-", 
      RowBox[{"point", " ", "1"}], "-", 
      RowBox[{"loop", " ", 
       RowBox[{"graph", ".", " ", 
        RowBox[{"(", "Sub", ")"}]}], "graphs", " ", "with", " ", "one", " ", 
       "or", " ", "two", " ", "legs", " ", "are", " ", "special"}]}], ",", 
     " ", 
     RowBox[{"in", " ", "that", " ", "the", " ", "corresponding", " ", 
      RowBox[{"(", "modified", ")"}], " ", "Cayley", " ", "matrices", " ", 
      "are", " ", "too", " ", "small", " ", "for", " ", "certain", " ", 
      "Jacobi", " ", "identities"}], ",", " ", 
     RowBox[{
     "and", " ", "thus", " ", "fewer", " ", "letters", " ", "are", " ", 
      RowBox[{"present", ".", " ", "Triangle"}], " ", 
      RowBox[{"(", "sub", ")"}], "graphs", " ", "are", " ", "special", " ", 
      "for", " ", "D0", " ", "even"}], ",", " ", 
     RowBox[{
      RowBox[{
      "in", " ", "that", " ", "only", " ", "two", " ", "out", " ", "of", " ", 
       "the", " ", "three", " ", "second"}], "-", 
      RowBox[{"type", " ", "square"}], "-", 
      RowBox[{
      "root", " ", "letters", " ", "are", " ", "multiplicatively", " ", 
       RowBox[{"independent", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllLettersList", "[", "n_", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"allgraphs", "=", 
         RowBox[{"AllGraphs", "[", "n", "]"}]}], ",", "letters", ",", "i", 
        ",", "j", ",", "k", ",", "a", ",", "b", ",", "c"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"letters", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"DeleteCases", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"W", "@@", "#"}], "&"}], "/@", 
               RowBox[{"(", 
                RowBox[{"allgraphs", "~", "Join", "~", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Brack", "[", 
                    RowBox[{
                    RowBox[{"allgraphs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "j"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Length", "[", "allgraphs", "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"allgraphs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                   ",", "1"}], "]"}], "~", "Join", "~", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Brack", "[", 
                    RowBox[{
                    RowBox[{"Brack", "[", 
                    RowBox[{
                    RowBox[{"allgraphs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "j"}], "]"}], ",", 
                    "k"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Length", "[", "allgraphs", "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"allgraphs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", 
                    RowBox[{"j", "+", "1"}], ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"allgraphs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                   ",", "2"}], "]"}]}], ")"}]}], ",", 
              RowBox[{"W", "[", "]"}]}], "]"}], ",", 
            RowBox[{"W", "[", 
             RowBox[{"{", "a_", "}"}], "]"}]}], "]"}], ",", 
          RowBox[{"W", "[", 
           RowBox[{
            RowBox[{"{", "a_", "}"}], ",", 
            RowBox[{"{", "b_", "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OddQ", "[", "D0", "]"}], ",", "letters", ",", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{"letters", ",", 
           RowBox[{"W", "[", 
            RowBox[{
             RowBox[{"{", "a_", "}"}], ",", "b_", ",", 
             RowBox[{"{", "c_", "}"}]}], "]"}]}], "]"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Functions", " ", "for", " ", "evaluating", " ", "the", " ", "above", " ",
      "labeled", " ", "letters"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EvaluateLetter", "[", 
     RowBox[{"W", "[", 
      RowBox[{"left___", ",", 
       RowBox[{"{", "k_", "}"}], ",", "middle___", ",", 
       RowBox[{"{", "l_", "}"}], ",", "right___"}], "]"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "cY", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cY", "=", 
        RowBox[{"mCayley", "[", 
         RowBox[{"left", ",", "k", ",", "middle", ",", "l", ",", "right"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"W2let", "[", 
        RowBox[{"cY", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "left", "}"}], "]"}], "+", "2"}], ",", " ", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", 
            RowBox[{"left", ",", "middle"}], "}"}], "]"}], "+", "3"}]}], 
        "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EvaluateLetter", "[", 
     RowBox[{"W", "[", 
      RowBox[{"left___", ",", 
       RowBox[{"{", "k_", "}"}], ",", "right___"}], "]"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "cY", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cY", "=", 
        RowBox[{"mCayley", "[", 
         RowBox[{"left", ",", "k", ",", "right"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"W1let", "[", 
        RowBox[{"cY", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "left", "}"}], "]"}], "+", "2"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EvaluateLetter", "[", 
     RowBox[{"W", "[", "PropList__", "]"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "cY", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cY", "=", 
        RowBox[{"mCayley", "[", "PropList", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"WRlet", "[", "cY", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SetAttributes", "[", 
    RowBox[{"EvaluateLetter", ",", "Listable"}], "]"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "A", " ", "basis", " ", "of", " ", "master", " ", "integrals", " ", 
      "for", " ", "the", " ", "generic", " ", "n"}], "-", 
     RowBox[{"point", " ", "1"}], "-", 
     RowBox[{"loop", " ", "graph"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"basis", "[", "PropList__", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"IG", "[", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{
            RowBox[{"Length", "[", "#", "]"}], "+", "D0"}], "]"}], ",", 
          RowBox[{"Length", "[", "#", "]"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"OddQ", "[", 
             RowBox[{
              RowBox[{"Length", "[", "#", "]"}], "+", "D0"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Length", "[", "#", "]"}], "+", "1"}]}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"Sequence", "@@", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"Rest", "[", 
      RowBox[{"Subsets", "[", 
       RowBox[{"{", "PropList", "}"}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Leading", " ", "singularity", " ", "of", " ", "a", " ", "specific", " ", 
     "element", " ", "of", " ", "above", " ", "basis"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"leadingSingularity", "[", 
      RowBox[{
       RowBox[{"IG", "[", "_", "]"}], "[", "a__", "]"}], "]"}], "/;", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"D0", "+", 
       RowBox[{"Length", "[", 
        RowBox[{"{", "a", "}"}], "]"}]}], "]"}]}], ":=", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"Length", "[", 
          RowBox[{"{", "a", "}"}], "]"}], "2"]}], "+", "1"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"Length", "[", 
            RowBox[{"{", "a", "}"}], "]"}], "2"], "]"}]], 
        RowBox[{"Det", "[", 
         RowBox[{"Cayley", "[", "a", "]"}], "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"leadingSingularity", "[", 
      RowBox[{
       RowBox[{"IG", "[", "_", "]"}], "[", "a__", "]"}], "]"}], "/;", 
     RowBox[{"OddQ", "[", 
      RowBox[{"D0", "+", 
       RowBox[{"Length", "[", 
        RowBox[{"{", "a", "}"}], "]"}]}], "]"}]}], ":=", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "a", "}"}], "]"}], "+", "1"}], "2"]}], "+", "1"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"{", "a", "}"}], "]"}], "+", "1"}], "2"], "]"}]], 
        RowBox[{"Det", "[", 
         RowBox[{"mCayley", "[", "a", "]"}], "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "A", " ", "basis", " ", "of", " ", "canonical", " ", "master", " ", 
      "integrals", " ", "for", " ", "the", " ", "generic", " ", "n"}], "-", 
     RowBox[{"point", " ", "1"}], "-", 
     RowBox[{"loop", " ", "graph"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jbasis", "[", "PropList__", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["eps", 
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"0", ",", "1"}], "]"}], "]"}], "2"], "]"}]], "#"}], 
        RowBox[{"leadingSingularity", "[", "#", "]"}]], ")"}], "&"}], "/@", 
     RowBox[{"basis", "[", "PropList", "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Canonical", " ", "differential", " ", "equations", " ", "for", " ", 
      "the", " ", "generic", " ", "n"}], "-", 
     RowBox[{"point", " ", "1"}], "-", 
     RowBox[{
     "loop", " ", "graph", " ", "in", " ", "a", " ", "particular", " ", 
      RowBox[{"basis", ".", " ", "Note"}], " ", "that", " ", "normalization", 
      " ", "according", " ", "to", " ", "the", " ", "function", " ", 
      "\"\<Jbasis\>\"", " ", "does", " ", "not", " ", "have", " ", "to", " ", 
      "be", " ", 
      RowBox[{"included", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CDEs", "[", "basis_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "GraphInds", ",", "GraphIndsE", ",", "GraphIndsCut", ",", "nE", ",", 
         "nCut", ",", "BrackInds", ",", "letter"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"GraphInds", "=", 
         RowBox[{"List", "@@@", "basis"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"GraphIndsE", "=", 
            RowBox[{"GraphInds", "[", 
             RowBox[{"[", "ii1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"GraphIndsCut", "=", 
            RowBox[{"GraphInds", "[", 
             RowBox[{"[", "ii2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"nE", "=", 
            RowBox[{"Length", "[", "GraphIndsE", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"nCut", "=", 
            RowBox[{"Length", "[", "GraphIndsCut", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"BrackInds", "=", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"GraphIndsE", ",", "#"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "&"}], "/@", 
             RowBox[{"Complement", "[", 
              RowBox[{"GraphIndsE", ",", "GraphIndsCut"}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"letter", "=", 
            RowBox[{"w", "@@", 
             RowBox[{"Fold", "[", 
              RowBox[{"Brack", ",", "GraphIndsE", ",", "BrackInds"}], 
              "]"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"GraphIndsE", "===", "GraphIndsCut"}], ",", 
             "\[IndentingNewLine]", "letter", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"SubsetQ", "[", 
               RowBox[{"GraphIndsE", ",", "GraphIndsCut"}], "]"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"nCut", "==", 
                  RowBox[{"(", 
                   RowBox[{"nE", "-", "1"}], ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{"nCut", "==", 
                  RowBox[{"(", 
                   RowBox[{"nE", "-", "2"}], ")"}]}], ")"}]}], ")"}], "&&", 
              RowBox[{"EvenQ", "[", 
               RowBox[{"D0", "+", "nE"}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{
                RowBox[{"Total", "[", "BrackInds", "]"}], "+", 
                RowBox[{"Floor", "[", 
                 FractionBox["nE", "2"], "]"}]}]], "letter"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"SubsetQ", "[", 
               RowBox[{"GraphIndsE", ",", "GraphIndsCut"}], "]"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"nCut", "==", 
                  RowBox[{"(", 
                   RowBox[{"nE", "-", "1"}], ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{"nCut", "==", 
                  RowBox[{"(", 
                   RowBox[{"nE", "-", "2"}], ")"}]}], ")"}]}], ")"}], "&&", 
              RowBox[{"OddQ", "[", 
               RowBox[{"D0", "+", "nE"}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{
                RowBox[{"Total", "[", "BrackInds", "]"}], "+", 
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"nE", "+", "1"}], "2"], "]"}]}]], "letter"}], ",", 
             "\[IndentingNewLine]", "True", ",", "\[IndentingNewLine]", "0"}],
             "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"ii1", ",", 
            RowBox[{"Length", "[", "basis", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii2", ",", 
            RowBox[{"Length", "[", "basis", "]"}]}], "}"}]}], "]"}]}]}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "a_", "}"}], ",", "b_", ",", 
         RowBox[{"{", "c_", "}"}]}], "]"}], ":>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w", "[", 
           RowBox[{
            RowBox[{"{", "a", "}"}], ",", 
            RowBox[{"{", "b", "}"}], ",", "c"}], "]"}], "+", 
          RowBox[{"w", "[", 
           RowBox[{"a", ",", 
            RowBox[{"{", "b", "}"}], ",", 
            RowBox[{"{", "c", "}"}]}], "]"}]}], ")"}], "/;", 
        RowBox[{"EvenQ", "[", "D0", "]"}]}]}], "}"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8856269074772863`*^9, 3.885627032498756*^9}, {
   3.8856270898513803`*^9, 3.885627154558845*^9}, {3.885627209671362*^9, 
   3.885627213070807*^9}, {3.885627475689043*^9, 3.885627483560014*^9}, {
   3.885627810039238*^9, 3.885628027726921*^9}, {3.8856282188181477`*^9, 
   3.885628219247303*^9}, {3.8856282809807673`*^9, 3.885628287879787*^9}, {
   3.885628482962638*^9, 3.8856284967042437`*^9}, {3.8856287397491283`*^9, 
   3.885628830137673*^9}, {3.885628876925845*^9, 3.8856290068912973`*^9}, {
   3.885629039753099*^9, 3.8856290791906853`*^9}, {3.8856294506633472`*^9, 
   3.8856294534618187`*^9}, {3.885629794557107*^9, 3.885629797681456*^9}, {
   3.885629926111534*^9, 3.885629938726933*^9}, {3.885630072238462*^9, 
   3.88563007250758*^9}, {3.885630235209465*^9, 3.885630239717428*^9}, 
   3.885630341681836*^9, {3.8856305225701942`*^9, 3.8856305234038143`*^9}, {
   3.885637171752626*^9, 3.885637208846731*^9}, {3.885637241348488*^9, 
   3.885637267536201*^9}, {3.885637297574915*^9, 3.885637360352057*^9}, {
   3.885637525814117*^9, 3.885637651740394*^9}, {3.885637994485167*^9, 
   3.885638084685997*^9}, {3.885638259563534*^9, 3.8856382705378237`*^9}, {
   3.885639300580481*^9, 3.885639405479334*^9}, 3.885639578237501*^9, {
   3.885639665638155*^9, 3.885639671376133*^9}, 3.8856397059971447`*^9, {
   3.885639812270051*^9, 3.885639839336409*^9}, {3.8856399313443413`*^9, 
   3.885639935179228*^9}, {3.8856400253550053`*^9, 3.885640057354558*^9}, {
   3.8856401014961987`*^9, 3.885640101655756*^9}, 3.885871414494885*^9, {
   3.886146669218961*^9, 3.886146683632494*^9}, {3.8877763818830843`*^9, 
   3.8877763820447283`*^9}, {3.887776514505912*^9, 3.8877765246309977`*^9}, {
   3.887776556780604*^9, 3.887776616130258*^9}, {3.887776746868669*^9, 
   3.887776769776547*^9}, {3.8877777076832447`*^9, 3.8877777280904083`*^9}, {
   3.887780378364505*^9, 3.8877803797510347`*^9}, {3.887780416645648*^9, 
   3.8877804168195457`*^9}, {3.887786106974916*^9, 3.887786117710031*^9}, {
   3.887786179665822*^9, 3.887786220699863*^9}, {3.88778796596408*^9, 
   3.887787966786489*^9}, {3.88778808186672*^9, 3.887788102153673*^9}, 
   3.887788148566432*^9, {3.88780180718801*^9, 3.887801811523262*^9}, {
   3.8879450901117163`*^9, 3.8879451900206223`*^9}, {3.888045780462928*^9, 
   3.888045780724349*^9}, {3.888045907481286*^9, 3.88804601250031*^9}, {
   3.888050964592862*^9, 3.888050975791069*^9}, 3.888051079943383*^9, {
   3.888051112679278*^9, 3.888051188141692*^9}, {3.8880512196568832`*^9, 
   3.888051232379221*^9}, {3.888051290830867*^9, 3.8880514341682253`*^9}, 
   3.888051477780962*^9, {3.8880515513811483`*^9, 3.888051552393305*^9}, {
   3.88805160105387*^9, 3.888051625086276*^9}, {3.888051715612691*^9, 
   3.888051757949182*^9}, {3.888051812337716*^9, 3.888051960137075*^9}, {
   3.888052007551529*^9, 3.8880521273253527`*^9}, {3.8880522031884613`*^9, 
   3.888052244489031*^9}, {3.88805229350154*^9, 3.8880523561640244`*^9}, {
   3.888052416741823*^9, 3.888052458664465*^9}, {3.8880525483904467`*^9, 
   3.888052683301056*^9}, {3.888052970849332*^9, 3.8880531542103577`*^9}, {
   3.888053274425201*^9, 3.8880533532249403`*^9}, {3.888053502226157*^9, 
   3.8880535311010447`*^9}, {3.888053563214048*^9, 3.8880536110267076`*^9}, {
   3.88805377312847*^9, 3.8880538251296453`*^9}, {3.8880540099028893`*^9, 
   3.888054071554329*^9}, {3.8880541063559732`*^9, 3.8880541181033297`*^9}, {
   3.8880542183419847`*^9, 3.8880542328029203`*^9}, {3.88805450164828*^9, 
   3.8880545030201797`*^9}, {3.8880554476647577`*^9, 
   3.8880554509359694`*^9}, {3.888055532139339*^9, 3.888055535412074*^9}, {
   3.8880581335064383`*^9, 3.888058145816821*^9}, 3.8880583566745253`*^9, {
   3.888058388774385*^9, 3.8880584350970716`*^9}, {3.888982576418145*^9, 
   3.88898266703508*^9}, 3.888982803091848*^9, {3.888982935003345*^9, 
   3.888983032412674*^9}, {3.888983166374936*^9, 3.8889833850632257`*^9}, {
   3.88898356359067*^9, 3.888983614284707*^9}, {3.888983721710685*^9, 
   3.88898372766754*^9}, {3.888983947683668*^9, 3.888983947998814*^9}, {
   3.888984880250785*^9, 3.888984890017601*^9}, {3.8889849932402973`*^9, 
   3.8889850375463333`*^9}, {3.888985598929373*^9, 3.888985600660325*^9}, {
   3.888985934102593*^9, 3.888986004756496*^9}, {3.88899255360997*^9, 
   3.888992585523727*^9}, {3.888992616398335*^9, 3.888992675825848*^9}, {
   3.888993071207387*^9, 3.88899307258881*^9}, {3.888993389394292*^9, 
   3.8889934009028597`*^9}, {3.888993471776516*^9, 3.88899351514952*^9}, {
   3.888993550829821*^9, 3.888993683831209*^9}, {3.888993744732801*^9, 
   3.888993806404015*^9}, {3.888993970791951*^9, 3.8889939875420628`*^9}, {
   3.8889940680731688`*^9, 3.888994070217897*^9}, {3.888994151187726*^9, 
   3.888994156128347*^9}, {3.888994192898926*^9, 3.888994220556566*^9}, {
   3.889078621489078*^9, 3.889078693475062*^9}, {3.889078727457418*^9, 
   3.889078969450989*^9}, 3.889080205735299*^9, {3.8891813988154173`*^9, 
   3.889181433982657*^9}, {3.889181470592245*^9, 3.8891814756056137`*^9}, {
   3.889181519818453*^9, 3.889181545705215*^9}, {3.8891815778537416`*^9, 
   3.8891816695710087`*^9}, {3.889181771533889*^9, 3.889181848587945*^9}, {
   3.889181883101955*^9, 3.889181969457677*^9}, {3.889182404874791*^9, 
   3.889182411598155*^9}, {3.889190864055541*^9, 3.889190881413196*^9}, {
   3.88919095336337*^9, 3.88919099015189*^9}, {3.889191622544941*^9, 
   3.889191623042479*^9}, {3.8891923682982483`*^9, 3.889192408351869*^9}, {
   3.889194286698662*^9, 3.8891942887093973`*^9}, {3.889259512448433*^9, 
   3.88925952174251*^9}, {3.8896779429783707`*^9, 3.889678010372942*^9}, 
   3.889678681509182*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"220054d9-3b28-4f4c-bf78-be88048f2c9e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples: Principal A-determinants", "Section",
 CellChangeTimes->{{3.8896793128763123`*^9, 
  3.88967931962635*^9}},ExpressionUUID->"612797df-45ec-4173-9247-\
2b627c0cde76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Generic", " ", "triangle"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LandauSing1L", "[", "3", "]"}], "//", "PowerReduce"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Limit", " ", "of", " ", "zero", " ", "internal", " ", "masses"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PLimit", "[", 
      RowBox[{"%", ",", 
       RowBox[{
        RowBox[{"ms", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "3", "]"}], "\[Rule]", "0"}]}], "]"}], "//", 
     "Factor"}], "//", "PowerReduce"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Generic", " ", "Pentagon"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"LandauSing1L", "[", "5", "]"}], "//", "PowerReduce"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Limit", " ", "of", " ", "zero", " ", "internal", " ", "masses", " ", 
      "and", " ", "two", " ", "non"}], "-", 
     RowBox[{"adjacent", " ", 
      RowBox[{"(", "\"\<easy\>\"", ")"}], " ", "offshell", " ", "legs", " ", 
      "1", " ", "and", " ", "3"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PLimit", "[", 
      RowBox[{"%", ",", 
       RowBox[{
        RowBox[{"ms", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ps", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ps", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ps", "[", "5", "]"}], "\[Rule]", "0"}]}], "]"}], "//", 
     "Factor"}], "//", "PowerReduce"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.889182005990793*^9, 3.889182137038804*^9}, {
  3.889678741951222*^9, 3.889678805400146*^9}, {3.889678845563794*^9, 
  3.8896789009012127`*^9}, {3.889678946513669*^9, 3.889678948700876*^9}, {
  3.889679096789983*^9, 3.8896791161899757`*^9}, {3.889679154718463*^9, 
  3.889679168527945*^9}, {3.889679342392268*^9, 
  3.88967934337799*^9}},ExpressionUUID->"7537e601-1ed9-4116-93ec-\
2a525fd7f4a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ms", "[", "1", "]"}], " ", 
  RowBox[{"ms", "[", "2", "]"}], " ", 
  RowBox[{"ms", "[", "3", "]"}], " ", 
  RowBox[{"ps", "[", "1", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ms", "[", "1", "]"}], " ", 
     RowBox[{"ms", "[", "2", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ms", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "1", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ms", "[", "2", "]"}], " ", 
     RowBox[{"ps", "[", "1", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"ps", "[", "1", "]"}], "2"]}], ")"}], " ", 
  RowBox[{"ps", "[", "2", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ms", "[", "2", "]"}], " ", 
     RowBox[{"ms", "[", "3", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"ms", "[", "3", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ms", "[", "2", "]"}], " ", 
     RowBox[{"ps", "[", "2", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ms", "[", "3", "]"}], " ", 
     RowBox[{"ps", "[", "2", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"ps", "[", "2", "]"}], "2"]}], ")"}], " ", 
  RowBox[{"s", "[", 
   RowBox[{"1", ",", "2"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ms", "[", "1", "]"}], " ", 
     RowBox[{"ms", "[", "3", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"ms", "[", "3", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ms", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ms", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ps", "[", "1", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "2", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"ps", "[", "2", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "2", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], " ", 
     RowBox[{"ms", "[", "2", "]"}], " ", 
     RowBox[{"ps", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"ms", "[", "1", "]"}], " ", 
     RowBox[{"ms", "[", "3", "]"}], " ", 
     RowBox[{"ps", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"ms", "[", "2", "]"}], " ", 
     RowBox[{"ms", "[", "3", "]"}], " ", 
     RowBox[{"ps", "[", "1", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
     RowBox[{"ps", "[", "1", "]"}]}], "-", 
    RowBox[{
     RowBox[{"ms", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ps", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
     RowBox[{"ps", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"ms", "[", "1", "]"}], " ", 
     RowBox[{"ms", "[", "2", "]"}], " ", 
     RowBox[{"ps", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"ms", "[", "1", "]"}], " ", 
     RowBox[{"ms", "[", "3", "]"}], " ", 
     RowBox[{"ps", "[", "2", "]"}]}], "-", 
    RowBox[{
     RowBox[{"ms", "[", "2", "]"}], " ", 
     RowBox[{"ms", "[", "3", "]"}], " ", 
     RowBox[{"ps", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"ms", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"ms", "[", "3", "]"}], " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "2", "]"}]}], "-", 
    RowBox[{
     RowBox[{"ms", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ps", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"ms", "[", "1", "]"}], " ", 
     RowBox[{"ms", "[", "2", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ms", "[", "1", "]"}], " ", 
     RowBox[{"ms", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ms", "[", "2", "]"}], " ", 
     RowBox[{"ms", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ms", "[", "2", "]"}], " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ms", "[", "3", "]"}], " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ms", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "2", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ms", "[", "2", "]"}], " ", 
     RowBox[{"ps", "[", "2", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "2", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ms", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8891820805964823`*^9, 3.889182098089521*^9}, 
   3.889678030919465*^9, 3.889678689394299*^9, 3.8896791168213377`*^9, {
   3.889679156628893*^9, 3.889679169118586*^9}},
 CellLabel->"Out[89]=",ExpressionUUID->"07035a13-a853-42d7-920a-9d082f9949e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ps", "[", "1", "]"}], " ", 
  RowBox[{"ps", "[", "2", "]"}], " ", 
  RowBox[{"s", "[", 
   RowBox[{"1", ",", "2"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ps", "[", "1", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "2", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"ps", "[", "2", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "2", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8891820805964823`*^9, 3.889182098089521*^9}, 
   3.889678030919465*^9, 3.889678689394299*^9, 3.8896791168213377`*^9, {
   3.889679156628893*^9, 3.889679169123852*^9}},
 CellLabel->"Out[90]=",ExpressionUUID->"ee61ac7f-1617-4dff-8644-b47d9b14883a"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"ms", "[", "1", "]"}], " ", 
          RowBox[{"ms", "[", "2", "]"}], " ", 
          RowBox[{"ms", "[", "3", "]"}], " ", 
          RowBox[{"ms", "[", "4", "]"}], " ", 
          TemplateBox[{"49"},
           "OutputSizeLimit`Skeleton"], " ", 
          RowBox[{"(", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], ")"}], " ", 
          RowBox[{"(", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            TemplateBox[{"184"},
             "OutputSizeLimit`Skeleton"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ms", "[", "4", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "3", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ms", "[", "5", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "3", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "4", "]"}], " ", 
             RowBox[{"ms", "[", "5", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "5", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "3", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "4", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "5", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "4", "]"}], " ", 
             RowBox[{"ms", "[", "5", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "3", "]"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "5", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "3", "]"}]}], "+", 
            TemplateBox[{"1151"},
             "OutputSizeLimit`Skeleton"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "4", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "4", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "4", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 91, 28754756566075215687, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 91, 28754756566075215687, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 91, 28754756566075215687, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[28754756566075215687 === $SessionID, 
   Out[91], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.8891820805964823`*^9, 3.889182098089521*^9}, 
   3.889678030919465*^9, 3.889678689394299*^9, 3.8896791168213377`*^9, {
   3.889679156628893*^9, 3.889679169656024*^9}},
 CellLabel->"Out[91]=",ExpressionUUID->"185588df-33c8-4cdb-97bd-1f8a9b2e40a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ps", "[", "1", "]"}], " ", 
  RowBox[{"ps", "[", "3", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ps", "[", "1", "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
  RowBox[{"s", "[", 
   RowBox[{"1", ",", "2"}], "]"}], " ", 
  RowBox[{"s", "[", 
   RowBox[{"1", ",", "3"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ps", "[", "3", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4"}], "]"}]}], ")"}], " ", 
  RowBox[{"s", "[", 
   RowBox[{"1", ",", "4"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ps", "[", "3", "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
  RowBox[{"s", "[", 
   RowBox[{"2", ",", "3"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ps", "[", "1", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "1", "]"}], "2"]}], " ", 
     RowBox[{"ps", "[", "3", "]"}]}], "-", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ps", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4"}], "]"}]}], ")"}], " ", 
  RowBox[{"s", "[", 
   RowBox[{"2", ",", "4"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ps", "[", "1", "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ps", "[", "1", "]"}]}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ps", "[", "3", "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ps", "[", "3", "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
  RowBox[{"s", "[", 
   RowBox[{"3", ",", "4"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ps", "[", "3", "]"}]}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ps", "[", "3", "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ps", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"ps", "[", "3", "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ps", "[", "3", "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ps", "[", "3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ps", "[", "3", "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"ps", "[", "3", "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ps", "[", "3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8891820805964823`*^9, 3.889182098089521*^9}, 
   3.889678030919465*^9, 3.889678689394299*^9, 3.8896791168213377`*^9, {
   3.889679156628893*^9, 3.889679169757853*^9}},
 CellLabel->"Out[92]=",ExpressionUUID->"b554079d-dbe8-4ce8-baf8-9049aa24bde7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples: Symbol Alphabets", "Section",
 CellChangeTimes->{{3.889679351114892*^9, 
  3.8896793579030733`*^9}},ExpressionUUID->"c68b14ed-5099-4ff0-88fd-\
157d646cb660"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"D0", " ", "even"}], ",", " ", 
    RowBox[{"generic", " ", "case"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"D0", "=", "4"}], "\[IndentingNewLine]", 
   RowBox[{"EvaluateLetter", "[", 
    RowBox[{"AllLettersList", "[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"EvaluateLetter", "[", 
    RowBox[{"AllLettersList", "[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"EvaluateLetter", "[", 
    RowBox[{"AllLettersList", "[", "3", "]"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", " ", 
       RowBox[{"count", ".", " ", "These"}], " ", "letters", " ", "are", " ", 
       "multiplicatively", " ", "independent", " ", "when", " ", "the", " ", 
       "dimension", " ", "of", " ", "external", " ", "kinematics", " ", "d"}],
       "\[GreaterEqual]", 
      RowBox[{"n", "+", "1"}]}], ",", " ", 
     RowBox[{
     "such", " ", "that", " ", "all", " ", "Mandelstam", " ", "invariants", 
      " ", "are", " ", "independent", " ", 
      RowBox[{"variables", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "/@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"AllLettersList", "[", "n", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"D0", " ", "odd"}], ",", " ", 
     RowBox[{"generic", " ", "case"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"D0", "=", "3"}], "\[IndentingNewLine]", 
   RowBox[{"EvaluateLetter", "[", 
    RowBox[{"AllLettersList", "[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"EvaluateLetter", "[", 
    RowBox[{"AllLettersList", "[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"EvaluateLetter", "[", 
    RowBox[{"AllLettersList", "[", "3", "]"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", " ", 
       RowBox[{"count", ".", " ", "These"}], " ", "letters", " ", "are", " ", 
       "multiplicatively", " ", "independent", " ", "when", " ", "the", " ", 
       "dimension", " ", "of", " ", "external", " ", "kinematics", " ", "d"}],
       "\[GreaterEqual]", 
      RowBox[{"n", "+", "1"}]}], ",", " ", 
     RowBox[{
     "such", " ", "that", " ", "all", " ", "Mandelstam", " ", "invariants", 
      " ", "are", " ", "independent", " ", 
      RowBox[{"variables", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "/@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"AllLettersList", "[", "n", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8880585564827557`*^9, 3.888058615820859*^9}, {
  3.888058717663389*^9, 3.888058719260708*^9}, {3.888058750387196*^9, 
  3.888058786559867*^9}, {3.88805888023909*^9, 3.8880590112285137`*^9}, {
  3.888993189514256*^9, 3.888993282813107*^9}, {3.889078984124789*^9, 
  3.889079007470477*^9}, {3.8890790485353813`*^9, 3.889079092831798*^9}, {
  3.889079125779036*^9, 3.889079156782689*^9}, {3.8891822008286333`*^9, 
  3.889182204051745*^9}, {3.889679365853779*^9, 3.88967939449087*^9}, {
  3.889679670046508*^9, 
  3.88967968636971*^9}},ExpressionUUID->"6182c974-bdd2-4ac3-a644-\
06051fa2c054"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158649534*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"83091d75-ef4e-4691-918d-cd4bb66f2ea2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"ms", "[", "1", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.8890791586511583`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"6e954fe0-ecb6-438b-b6f1-2c2c2af3087b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"ms", "[", "1", "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"ms", "[", "2", "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"ps", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "2", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ms", "[", "2", "]"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "1", "]"}], "2"]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "+", 
     RowBox[{"ps", "[", "1", "]"}], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ms", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "1", "]"}], "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "+", 
     RowBox[{"ps", "[", "1", "]"}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ms", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "1", "]"}], "2"]}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "-", 
     RowBox[{"ps", "[", "1", "]"}], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ms", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "1", "]"}], "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "-", 
     RowBox[{"ps", "[", "1", "]"}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ms", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "1", "]"}], "2"]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158653644*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"380bfad5-5102-4b83-bd77-9bf5292b5e0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"ms", "[", "1", "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"ms", "[", "2", "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"ms", "[", "3", "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"ps", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "2", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ms", "[", "2", "]"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "1", "]"}], "2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ms", "[", "3", "]"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"ps", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ms", "[", "3", "]"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "2", "]"}], "2"]}]]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ps", "[", "1", "]"}], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"ps", "[", "1", "]"}], " ", 
         RowBox[{"ps", "[", "2", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"ps", "[", "2", "]"}], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"ps", "[", "1", "]"}], " ", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"ps", "[", "2", "]"}], " ", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
           RowBox[{"ps", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"ms", "[", "3", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ms", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}], 
     ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "+", 
     RowBox[{"ps", "[", "1", "]"}], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ms", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "1", "]"}], "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "+", 
     RowBox[{"ps", "[", "1", "]"}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ms", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "1", "]"}], "2"]}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "-", 
     RowBox[{"ps", "[", "1", "]"}], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ms", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "1", "]"}], "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "-", 
     RowBox[{"ps", "[", "1", "]"}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ms", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "1", "]"}], "2"]}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "+", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ms", "[", "3", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "3", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "3", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "+", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ms", "[", "3", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "3", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "3", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"]}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "-", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ms", "[", "3", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "3", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "3", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "-", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ms", "[", "3", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "3", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "3", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"]}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "2", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "+", 
     RowBox[{"ps", "[", "2", "]"}], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ms", "[", "3", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "3", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "3", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "2", "]"}], "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "2", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "+", 
     RowBox[{"ps", "[", "2", "]"}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ms", "[", "3", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "3", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "3", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "2", "]"}], "2"]}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "2", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "-", 
     RowBox[{"ps", "[", "2", "]"}], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ms", "[", "3", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "3", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "3", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "2", "]"}], "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "2", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "-", 
     RowBox[{"ps", "[", "2", "]"}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ms", "[", "3", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ms", "[", "3", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ms", "[", "3", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "2", "]"}], "2"]}]]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ms", "[", "2", "]"}]}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "2", "]"}], "2"], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"ms", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ms", "[", "3", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ps", "[", "2", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ps", "[", "2", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}]}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ms", "[", "2", "]"}]}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "2", "]"}], "2"], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"ms", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ms", "[", "3", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ps", "[", "2", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ps", "[", "2", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}], ",", 
   
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ps", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "2"], "-", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"ms", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ms", "[", "3", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ps", "[", "2", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}]}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ps", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "2"], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"ms", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ms", "[", "3", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ps", "[", "2", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}], ",", 
   
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "1", "]"}], "2"], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"ms", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "2", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ms", "[", "2", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ps", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ps", "[", "2", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}]}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "1", "]"}], "2"], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"ms", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "2", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ms", "[", "2", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ps", "[", "1", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"ps", "[", "2", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ps", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}], ",", 
   
   FractionBox[
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], "-", 
     RowBox[{"ps", "[", "2", "]"}], "-", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ps", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ps", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"]}]]}], 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], "-", 
     RowBox[{"ps", "[", "2", "]"}], "-", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ps", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ps", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"]}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ps", "[", "1", "]"}]}], "+", 
     RowBox[{"ps", "[", "2", "]"}], "-", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ps", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ps", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ps", "[", "1", "]"}]}], "+", 
     RowBox[{"ps", "[", "2", "]"}], "-", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"ps", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"ps", "[", "2", "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ps", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158676807*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"c7572575-db10-476a-ae5a-a52b07c681b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "5", ",", "18", ",", "57", ",", "166", ",", "454"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158685196*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"4d7e3d6f-24f0-4a49-b0b9-5a531e8008ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", 
    RowBox[{"2", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "4", "]"}], "[", 
    RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158686079*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"6cd5db6e-561a-45f3-a132-5bab08c0d01d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"w", "[", "1", "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"w", "[", "2", "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"w", "[", "3", "]"}], "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2"}], "]"}], "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "3"}], "]"}], "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "3"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2", ",", 
        RowBox[{"{", "3", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", "3"}], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "2", "}"}], ",", "3"}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2", ",", "3"}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158687215*^9},
 CellLabel->
  "Out[97]//MatrixForm=",ExpressionUUID->"5aaa5192-5039-425a-a357-\
6cde2adcbbad"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158691318*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"b5ffbe31-0d92-428d-af10-90058293a08c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"ms", "[", "1", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158692363*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"12f2c963-8e5f-440e-b93f-3d4a3f530d80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"ms", "[", "1", "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"ms", "[", "2", "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"ps", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "2", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ms", "[", "2", "]"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "1", "]"}], "2"]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "+", 
     RowBox[{"ps", "[", "1", "]"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}]]}]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "+", 
     RowBox[{"ps", "[", "1", "]"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}]]}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "-", 
     RowBox[{"ps", "[", "1", "]"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}]]}]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "-", 
     RowBox[{"ps", "[", "1", "]"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}]]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158693571*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"9cda7203-dad6-480f-ab09-00c96321e76a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"ms", "[", "1", "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"ms", "[", "2", "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"ms", "[", "3", "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"ps", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "2", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ms", "[", "2", "]"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "1", "]"}], "2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ms", "[", "3", "]"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"ps", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"ms", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ms", "[", "3", "]"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "2", "]"}], "2"]}]]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ps", "[", "1", "]"}], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"ps", "[", "1", "]"}], " ", 
         RowBox[{"ps", "[", "2", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"ps", "[", "2", "]"}], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"ps", "[", "1", "]"}], " ", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"ps", "[", "2", "]"}], " ", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
           RowBox[{"ps", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"ms", "[", "3", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "3", "]"}], " ", 
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"ms", "[", "2", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ps", "[", "1", "]"}], " ", 
           RowBox[{"ps", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ms", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}], 
     ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "+", 
     RowBox[{"ps", "[", "1", "]"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}]]}]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "+", 
     RowBox[{"ps", "[", "1", "]"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}]]}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "-", 
     RowBox[{"ps", "[", "1", "]"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}]]}]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "2", "]"}], "-", 
     RowBox[{"ps", "[", "1", "]"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "1", "]"}]}]]}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "+", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "3", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]]}]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "+", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "3", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]]}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "-", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]]}]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "1", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "-", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "1", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]]}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "2", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "+", 
     RowBox[{"ps", "[", "2", "]"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "3", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}]]}]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "2", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "+", 
     RowBox[{"ps", "[", "2", "]"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "3", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}]]}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "2", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "-", 
     RowBox[{"ps", "[", "2", "]"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}]]}]}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ms", "[", "2", "]"}]}], "+", 
     RowBox[{"ms", "[", "3", "]"}], "-", 
     RowBox[{"ps", "[", "2", "]"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"ms", "[", "2", "]"}], " ", 
        RowBox[{"ps", "[", "2", "]"}]}]]}]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ms", "[", "2", "]"}]}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "2", "]"}], "2"], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ps", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}]}],
      ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ms", "[", "2", "]"}]}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "2", "]"}], "2"], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ps", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}]}],
      ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ps", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "2"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}]}],
      ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ps", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}]}],
      ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "1", "]"}], "2"], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ps", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}]}],
      ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ps", "[", "1", "]"}], "2"], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ps", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}]}],
      ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ms", "[", "1", "]"}]}], " ", 
       RowBox[{"ms", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ms", "[", "3", "]"}], "2"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ps", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ms", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}]}],
      ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ms", "[", "1", "]"}]}], " ", 
       RowBox[{"ms", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"ms", "[", "3", "]"}], "2"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ps", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ms", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}]}],
      ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ms", "[", "1", "]"}]}], " ", 
       RowBox[{"ms", "[", "2", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"ms", "[", "2", "]"}], "2"], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ms", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}]}],
      ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ms", "[", "1", "]"}]}], " ", 
       RowBox[{"ms", "[", "2", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"ms", "[", "2", "]"}], "2"], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ms", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}]}],
      ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ms", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}]}],
      ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"ms", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"ms", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], " ", 
       RowBox[{"ps", "[", "1", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"ps", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ms", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "3", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "1", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "1", "]"}], "2"], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ps", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ms", "[", "2", "]"}], "2"], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "3", "]"}], " ", 
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ps", "[", "1", "]"}], " ", 
             RowBox[{"ps", "[", "2", "]"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ms", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}]}],
      ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158709214*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"ba1b9653-9e8b-4a85-943a-da34792dd3e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "5", ",", "19", ",", "61", ",", "176", ",", "474"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158735568*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"dc9967bb-e78b-4100-a841-fe2f43a2c33a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"IG", "[", "1", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "1", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "1", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"1", ",", "2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"1", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"2", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158736649*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"84d71802-eecd-418d-b086-d0ff2eae0f8c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"w", "[", "1", "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"w", "[", "2", "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"w", "[", "3", "]"}], "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2"}], "]"}], "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "3"}], "]"}], "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "3"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "0"},
     {
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", "3"}], "]"}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{"{", "3", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", "3"}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2", ",", "3"}], "]"}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.888058563781332*^9, 3.888058572969489*^9}, 
   3.888058617205879*^9, 3.888058729106307*^9, 3.888993211903502*^9, 
   3.8889932839661407`*^9, 3.888994247525405*^9, {3.8890789988339357`*^9, 
   3.889079019538245*^9}, {3.889079053847094*^9, 3.889079109595236*^9}, 
   3.889079158737884*^9},
 CellLabel->
  "Out[104]//MatrixForm=",ExpressionUUID->"48d37f5d-de2a-4fd1-b7eb-\
2938f415c249"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Examples", ":", " ", 
    RowBox[{
    "Special", " ", "kinematic", " ", "limits", " ", "of", " ", "symbol", " ",
      "letters"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Generic", " ", "to", " ", "two"}], "-", 
    RowBox[{
    "mass", " ", "easy", " ", "box", " ", "limit", " ", "in", " ", "even", 
     " ", "D0"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"D0", "=", "4"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EvaluateLetter", "[", 
     RowBox[{"AllLettersList", "[", "4", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Factor", "[", 
    RowBox[{"PLimit", "[", 
     RowBox[{"%", ",", 
      RowBox[{
       RowBox[{"ms", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"ms", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"ms", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"ms", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"ps", "[", "2", "]"}], "\[Rule]", "0"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "In", " ", "the", " ", "limit", " ", "the", " ", "letters", " ", 
      "become", " ", "multiplicatively", " ", 
      RowBox[{"dependent", ".", " ", "Since"}], " ", "all", " ", "of", " ", 
      "them", " ", "are", " ", "rational"}], ",", " ", 
     RowBox[{
     "a", " ", "basis", " ", "may", " ", "be", " ", "found", " ", "as", " ", 
      "follows"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dlExpand", "[", 
     RowBox[{"dl", "/@", "%"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dlCollect", "/@", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{
          RowBox[{"CoefficientArrays", "[", 
           RowBox[{"%", ",", 
            RowBox[{"Variables", "[", "%", "]"}]}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ".", 
        RowBox[{"Variables", "[", "%", "]"}]}], ",", "0"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"dl", "[", "x_", "]"}], "\[Rule]", "x"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "%", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Product", " ", "indeed", " ", "yields", " ", "corresponding", " ", 
      "limit", " ", "of", " ", "the", " ", "principal", " ", "A"}], "-", 
     "determinant"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PowerReduce", "[", 
     RowBox[{"PLimit", "[", 
      RowBox[{
       RowBox[{"LandauSing1L", "[", "4", "]"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ps", "[", "2", "]"}], "\[Rule]", "0"}]}], "]"}], "]"}], "-", 
    
    RowBox[{"Times", "@@", "%%"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.889190228353726*^9, 3.889190296080287*^9}, {
  3.889192470599051*^9, 3.889192481394547*^9}, {3.889192520396187*^9, 
  3.889192622407495*^9}, {3.889192808898507*^9, 3.889192829522678*^9}, {
  3.8891928684978228`*^9, 3.889192880272429*^9}, {3.8891929836476393`*^9, 
  3.889193126523809*^9}, {3.8891931685626307`*^9, 3.889193184786907*^9}, {
  3.889193224525957*^9, 3.889193254125218*^9}, {3.88919329498005*^9, 
  3.889193355862851*^9}, {3.8891934696050243`*^9, 3.889193485676896*^9}, {
  3.889193561357325*^9, 
  3.889193579173811*^9}},ExpressionUUID->"9e5fa1a1-6a9f-4232-9d99-\
0c126813db40"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{{3.8891902758880863`*^9, 3.889190296539319*^9}, 
   3.8891924818315783`*^9, 3.8891925778762817`*^9, {3.889192612271862*^9, 
   3.889192622859268*^9}, {3.8891928115593653`*^9, 3.889192830102405*^9}, 
   3.8891930022672167`*^9, 3.8891930369894323`*^9, {3.889193172868395*^9, 
   3.889193184983356*^9}, 3.889193323151966*^9, 3.88919335626513*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"91422ba3-c643-4fea-afeb-94e7164cad2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["2", 
    RowBox[{"ps", "[", "1", "]"}]], ",", 
   FractionBox["2", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}]], ",", "2", ",", "2", ",", 
   FractionBox["2", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}]], ",", 
   FractionBox["2", 
    RowBox[{"ps", "[", "3", "]"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ps", "[", "1", "]"}], "-", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "2"], 
     RowBox[{"2", " ", 
      RowBox[{"ps", "[", "1", "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ps", "[", "1", "]"}], "-", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"], 
     RowBox[{"2", " ", 
      RowBox[{"ps", "[", "1", "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ps", "[", "3", "]"}], "-", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "2"], 
     RowBox[{"2", " ", 
      RowBox[{"ps", "[", "3", "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ps", "[", "3", "]"}], "-", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"], 
     RowBox[{"2", " ", 
      RowBox[{"ps", "[", "3", "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}]]}], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], "+", 
       RowBox[{"ps", "[", "3", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"ps", "[", "1", "]"}], " ", 
      RowBox[{"ps", "[", "3", "]"}]}], "-", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}]}]], ",", 
   RowBox[{"ps", "[", "1", "]"}], ",", 
   FractionBox["1", 
    RowBox[{"ps", "[", "1", "]"}]], ",", 
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2"}], "]"}], ",", 
   FractionBox["1", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}]], ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", 
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "3"}], "]"}], ",", 
   FractionBox["1", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}]], ",", 
   RowBox[{"ps", "[", "3", "]"}], ",", 
   FractionBox["1", 
    RowBox[{"ps", "[", "3", "]"}]], ",", 
   FractionBox[
    RowBox[{"ps", "[", "1", "]"}], 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}]], ",", 
   FractionBox[
    RowBox[{"ps", "[", "1", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ps", "[", "1", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "2"]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ps", "[", "1", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"], 
    RowBox[{"ps", "[", "1", "]"}]], ",", 
   FractionBox[
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}], 
    RowBox[{"ps", "[", "1", "]"}]], ",", 
   FractionBox[
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "3", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}], 
    RowBox[{"ps", "[", "3", "]"}]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ps", "[", "3", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "2"], 
    RowBox[{"ps", "[", "3", "]"}]], ",", 
   FractionBox[
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "3", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"ps", "[", "3", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ps", "[", "3", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"ps", "[", "3", "]"}], 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ps", "[", "3", "]"}], "-", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], "+", 
       RowBox[{"ps", "[", "3", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"ps", "[", "3", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], "+", 
       RowBox[{"ps", "[", "3", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ps", "[", "3", "]"}], "-", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ps", "[", "1", "]"}], "-", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], "+", 
       RowBox[{"ps", "[", "3", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], "+", 
       RowBox[{"ps", "[", "3", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ps", "[", "1", "]"}], "-", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"ps", "[", "1", "]"}], 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}]], ",", 
   FractionBox[
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "1", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"], 
    RowBox[{"ps", "[", "1", "]"}]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "3", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "2"], 
    RowBox[{"ps", "[", "3", "]"}]], ",", 
   FractionBox[
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "3", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"ps", "[", "3", "]"}], 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}]], ",", 
   FractionBox[
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ps", "[", "3", "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], "2"], 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ps", "[", "1", "]"}]}], " ", 
        RowBox[{"ps", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], "2"], 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}]}]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ps", "[", "1", "]"}]}], " ", 
        RowBox[{"ps", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], "2"], 
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}]}]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ps", "[", "1", "]"}], " ", 
        RowBox[{"ps", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], "2"], 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8891902758880863`*^9, 3.889190296539319*^9}, 
   3.8891924818315783`*^9, 3.8891925778762817`*^9, {3.889192612271862*^9, 
   3.889192622859268*^9}, {3.8891928115593653`*^9, 3.889192830102405*^9}, 
   3.8891930022672167`*^9, 3.8891930369894323`*^9, {3.889193172868395*^9, 
   3.889193184983356*^9}, 3.889193323151966*^9, 3.889193357461174*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"8c034f3c-5a65-406d-bce7-b8be3d10f89a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ps", "[", "1", "]"}], ",", 
   RowBox[{"ps", "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"ps", "[", "1", "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ps", "[", "3", "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}], ",", 
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"ps", "[", "1", "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ps", "[", "3", "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ps", "[", "1", "]"}], "+", 
    RowBox[{"ps", "[", "3", "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3"}], "]"}]}], ",", 
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"ps", "[", "1", "]"}], " ", 
     RowBox[{"ps", "[", "3", "]"}]}], "-", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8891902758880863`*^9, 3.889190296539319*^9}, 
   3.8891924818315783`*^9, 3.8891925778762817`*^9, {3.889192612271862*^9, 
   3.889192622859268*^9}, {3.8891928115593653`*^9, 3.889192830102405*^9}, 
   3.8891930022672167`*^9, 3.8891930369894323`*^9, {3.889193172868395*^9, 
   3.889193184983356*^9}, 3.889193323151966*^9, 3.88919335747075*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"60012d8b-46e4-456e-adc3-e9b957b6ab4d"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{{3.8891902758880863`*^9, 3.889190296539319*^9}, 
   3.8891924818315783`*^9, 3.8891925778762817`*^9, {3.889192612271862*^9, 
   3.889192622859268*^9}, {3.8891928115593653`*^9, 3.889192830102405*^9}, 
   3.8891930022672167`*^9, 3.8891930369894323`*^9, {3.889193172868395*^9, 
   3.889193184983356*^9}, 3.889193323151966*^9, 3.88919335747386*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"d307f4fa-8557-46e3-8946-f1f1d189bf79"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8891902758880863`*^9, 3.889190296539319*^9}, 
   3.8891924818315783`*^9, 3.8891925778762817`*^9, {3.889192612271862*^9, 
   3.889192622859268*^9}, {3.8891928115593653`*^9, 3.889192830102405*^9}, 
   3.8891930022672167`*^9, 3.8891930369894323`*^9, {3.889193172868395*^9, 
   3.889193184983356*^9}, 3.889193323151966*^9, 3.889193357522625*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"d900586e-f76c-4938-b639-f6e5e3d5df12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Generic", " ", "to", " ", "two"}], "-", 
    RowBox[{
    "mass", " ", "easy", " ", "pentagon", " ", "in", " ", "even", " ", 
     "D0"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"D0", "=", "4"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EvaluateLetter", "[", 
     RowBox[{"AllLettersList", "[", "5", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"PLimit", "[", 
      RowBox[{"%", ",", 
       RowBox[{
        RowBox[{"ms", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ms", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ps", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"ps", "[", "2", "]"}], "\[Rule]", "0"}]}], "]"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "In", " ", "this", " ", "case", " ", "the", " ", "alphabet", " ", 
      "contains", " ", "square", " ", "roots"}], ",", " ", 
     RowBox[{
     "but", " ", "we", " ", "may", " ", "still", " ", "eliminate", " ", 
      "multiplicative", " ", "relations", " ", "modulo", " ", "those", " ", 
      "involving", " ", "the", " ", "square", " ", "roots"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dlExpand", "[", 
     RowBox[{"dl", "/@", "%"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dlCollect", "/@", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{
          RowBox[{"CoefficientArrays", "[", 
           RowBox[{"%", ",", 
            RowBox[{"Variables", "[", "%", "]"}]}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ".", 
        RowBox[{"Variables", "[", "%", "]"}]}], ",", "0"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"dl", "[", "x_", "]"}], "\[Rule]", "x"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "%", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"With", " ", "the", " ", "help", " ", "of", " ", 
      RowBox[{"e", ".", "g", ".", " ", "SymBuild"}]}], ",", " ", 
     RowBox[{
     "another", " ", "10", " ", "multiplicative", " ", "relations", " ", 
      "may", " ", "be", " ", "found"}], ",", " ", 
     RowBox[{
     "and", " ", "the", " ", "alphabet", " ", "precisely", " ", "matches", 
      " ", "that", " ", "of", " ", "2207.13482"}]}], " ", "*)"}]}]}]], "Input",\

 CellChangeTimes->{{3.889182219764571*^9, 3.889182243026064*^9}, {
   3.889182281777071*^9, 3.889182304131118*^9}, {3.88918252954167*^9, 
   3.889182546403463*^9}, {3.889184558924205*^9, 3.8891845915073013`*^9}, {
   3.88919358912015*^9, 3.8891936239683857`*^9}, {3.889193733520974*^9, 
   3.889193848333871*^9}, {3.8891939849624853`*^9, 3.88919401462146*^9}, {
   3.889194145151721*^9, 3.889194146734941*^9}, 
   3.889679435056425*^9},ExpressionUUID->"6e3c48f2-8c8d-491a-94d2-\
effd850afade"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.889182564480439*^9, {3.889184592813781*^9, 3.889184602869649*^9}, 
   3.8891938489536858`*^9, 3.8891943683886957`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"2a6c381d-e308-437c-8a4b-53d32ed2e197"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           TemplateBox[{"156"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{"-", 
            FractionBox[
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"]]}], ",", 
           RowBox[{"-", 
            FractionBox[
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"]]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              TemplateBox[{"30"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{
               RowBox[{"s", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"ps", "[", "3", "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"ps", "[", "1", "]"}], " ", 
                   RowBox[{"ps", "[", "3", "]"}], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"ps", "[", "1", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"ps", "[", "3", "]"}], "2"], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"2", ",", "4"}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"ps", "[", "1", "]"}], " ", 
                   RowBox[{"ps", "[", "3", "]"}], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"2", ",", "4"}], "]"}]}], "+", 
                  TemplateBox[{"41"},
                   "OutputSizeLimit`Skeleton"], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"ps", "[", "1", "]"}], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}]}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              TemplateBox[{"28"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{
               RowBox[{"ps", "[", "1", "]"}], " ", 
               SqrtBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"]]}], "-", 
              RowBox[{
               RowBox[{"s", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"ps", "[", "3", "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"ps", "[", "1", "]"}], " ", 
                   RowBox[{"ps", "[", "3", "]"}], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"ps", "[", "1", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"ps", "[", "3", "]"}], "2"], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"2", ",", "4"}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"ps", "[", "1", "]"}], " ", 
                   RowBox[{"ps", "[", "3", "]"}], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"2", ",", "4"}], "]"}]}], "+", 
                  TemplateBox[{"41"},
                   "OutputSizeLimit`Skeleton"], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"ps", "[", "1", "]"}], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}]}]}], 
             ")"}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 32, 28751586552289671965, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 32, 28751586552289671965, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 32, 28751586552289671965, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[28751586552289671965 === $SessionID, 
   Out[32], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.889182564480439*^9, {3.889184592813781*^9, 3.889184602869649*^9}, 
   3.8891938489536858`*^9, 3.8891943821262913`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"2de24ec5-b6fd-4dd9-bbbc-bd90b168eef0"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ps", "[", "1", "]"}], ",", 
           RowBox[{"ps", "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"ps", "[", "1", "]"}], "-", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], ",", 
           TemplateBox[{"44"},
            "OutputSizeLimit`Skeleton"], ",", 
           FractionBox[
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]], ",", 
           FractionBox[
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
               RowBox[{"ps", "[", "3", "]"}]}], "-", 
              RowBox[{
               RowBox[{"ps", "[", "1", "]"}], " ", 
               RowBox[{"ps", "[", "3", "]"}], " ", 
               RowBox[{"s", "[", 
                RowBox[{"1", ",", "3"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"ps", "[", "1", "]"}], " ", 
               RowBox[{"ps", "[", "3", "]"}], " ", 
               RowBox[{"s", "[", 
                RowBox[{"2", ",", "3"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"ps", "[", "1", "]"}], " ", 
               RowBox[{"s", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"s", "[", 
                RowBox[{"2", ",", "3"}], "]"}]}], "+", 
              TemplateBox[{"24"},
               "OutputSizeLimit`Skeleton"], "+", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{"2", " ", 
               RowBox[{"s", "[", 
                RowBox[{"1", ",", "3"}], "]"}], " ", 
               RowBox[{"s", "[", 
                RowBox[{"2", ",", "3"}], "]"}], " ", 
               RowBox[{"s", "[", 
                RowBox[{"3", ",", "4"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"s", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
               RowBox[{"s", "[", 
                RowBox[{"3", ",", "4"}], "]"}]}], "+", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"ps", "[", "1", "]"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"ps", "[", "1", "]"}], " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"1", ",", "3"}], "]"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"ps", "[", "1", "]"}], " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"ps", "[", "3", "]"}], "2"]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"ps", "[", "1", "]"}], " ", 
                    RowBox[{"ps", "[", "3", "]"}], " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], "+", 
                   TemplateBox[{"50"},
                    "OutputSizeLimit`Skeleton"], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], 
                ")"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"ps", "[", "1", "]"}], "2"]}], " ", 
               RowBox[{"ps", "[", "3", "]"}]}], "+", 
              RowBox[{
               RowBox[{"ps", "[", "1", "]"}], " ", 
               RowBox[{"ps", "[", "3", "]"}], " ", 
               RowBox[{"s", "[", 
                RowBox[{"1", ",", "3"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"ps", "[", "1", "]"}], " ", 
               RowBox[{"ps", "[", "3", "]"}], " ", 
               RowBox[{"s", "[", 
                RowBox[{"2", ",", "3"}], "]"}]}], "+", 
              TemplateBox[{"26"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"s", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
               RowBox[{"s", "[", 
                RowBox[{"3", ",", "4"}], "]"}]}], "+", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"ps", "[", "1", "]"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"ps", "[", "1", "]"}], " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"1", ",", "3"}], "]"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"ps", "[", "1", "]"}], " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"ps", "[", "1", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"ps", "[", "3", "]"}], "2"]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"ps", "[", "1", "]"}], " ", 
                    RowBox[{"ps", "[", "3", "]"}], " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], "+", 
                   TemplateBox[{"50"},
                    "OutputSizeLimit`Skeleton"], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"s", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], 
                ")"}]}]}], ")"}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 34, 28751586552289671965, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 34, 28751586552289671965, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 34, 28751586552289671965, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[28751586552289671965 === $SessionID, 
   Out[34], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.889182564480439*^9, {3.889184592813781*^9, 3.889184602869649*^9}, 
   3.8891938489536858`*^9, 3.8891943849866753`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"a0148351-1120-4724-bb03-9f28e6f5d23f"],

Cell[BoxData["50"], "Output",
 CellChangeTimes->{
  3.889182564480439*^9, {3.889184592813781*^9, 3.889184602869649*^9}, 
   3.8891938489536858`*^9, 3.889194385000958*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"6183225d-300e-4540-8845-a576295ede84"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples: Canonical differential equations", "Section",
 CellChangeTimes->{{3.889679483816787*^9, 
  3.889679491465966*^9}},ExpressionUUID->"2d621be1-835a-4b40-8c75-\
d5ee0e3b3bb6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Even", " ", "D0"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"D0", "=", "4"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Triangle", " ", "basis"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"basis", "@@", 
    RowBox[{"Range", "[", "3", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Triangle", " ", "canonical", " ", "differential", " ", "equations"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CDEs", "[", "%", "]"}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Box", " ", "basis"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"basis", "@@", 
    RowBox[{"Range", "[", "4", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Box", " ", "canonical", " ", "differential", " ", "equations"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CDEs", "[", "%", "]"}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Odd", " ", "D0"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"D0", "=", "3"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Triangle", " ", "basis"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"basis", "@@", 
    RowBox[{"Range", "[", "3", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Triangle", " ", "canonical", " ", "differential", " ", "equations"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CDEs", "[", "%", "]"}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Box", " ", "basis"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"basis", "@@", 
    RowBox[{"Range", "[", "4", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Box", " ", "canonical", " ", "differential", " ", "equations"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CDEs", "[", "%", "]"}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.889679520579035*^9, 3.88967956954281*^9}, {
  3.889679606932423*^9, 3.889679623561223*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"42a9b3d0-f958-4463-beed-6a64ea372820"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.8896795698463078`*^9, 3.8896796240269537`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"322472f8-88da-409a-b265-c86ebd1bb598"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", 
    RowBox[{"2", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "4", "]"}], "[", 
    RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8896795698463078`*^9, 3.8896796240303164`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"65c148f2-5ff8-4c86-99fd-5b25c85c9ff9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"w", "[", "1", "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"w", "[", "2", "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"w", "[", "3", "]"}], "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2"}], "]"}], "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "3"}], "]"}], "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "3"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", "3"}], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", "3"}], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "2", "}"}], ",", "3"}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2", ",", "3"}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8896795698463078`*^9, 3.889679624034337*^9},
 CellLabel->
  "Out[101]//MatrixForm=",ExpressionUUID->"8b457cd3-fd23-4598-9820-\
2e0ef65d13e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "4"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", 
    RowBox[{"2", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", 
    RowBox[{"2", ",", "4"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "2", "]"}], "[", 
    RowBox[{"3", ",", "4"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "4", "]"}], "[", 
    RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "4", "]"}], "[", 
    RowBox[{"1", ",", "2", ",", "4"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "4", "]"}], "[", 
    RowBox[{"1", ",", "3", ",", "4"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "4", "]"}], "[", 
    RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "4", "]"}], "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8896795698463078`*^9, 3.889679624038855*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"c9d6ae3d-70ce-4312-8409-06c5d4a8d2f3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"w", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"w", "[", "2", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"w", "[", "3", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"w", "[", "4", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "3"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "4"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "3"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "4"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "4"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", "3"}], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", "3"}], "]"}]}], "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "2", "}"}], ",", "3"}], "]"}], "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2", ",", "3"}], "]"}]}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", "4"}], "]"}]}], "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", "4"}], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "2", "}"}], ",", "4"}], "]"}], "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2", ",", "4"}], "]"}]}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", "4"}], "]"}], "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], "0", 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", "4"}], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", "4"}], "]"}]}], "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "3", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "3", "}"}], ",", "4"}], "]"}], "0", "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "3", ",", "4"}], "]"}]}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "3", ",", "4"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], "+", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", "4"}], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", "4"}], "]"}]}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", "3", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", "3", "}"}], ",", "4"}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "3", ",", "4"}], "]"}]}], "0", "0", 
      "0", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "2", "}"}], ",", "3", ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", "4"}], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2", ",", "3", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2", ",", 
        RowBox[{"{", "3", "}"}], ",", "4"}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", "3", ",", "4"}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"{", "3", "}"}], ",", "4"}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "2", "}"}], ",", "3", ",", "4"}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2", ",", "3", ",", "4"}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8896795698463078`*^9, 3.889679624044208*^9},
 CellLabel->
  "Out[103]//MatrixForm=",ExpressionUUID->"0975472d-f3df-4b04-a87b-\
f228f10a27e8"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.8896795698463078`*^9, 3.889679624048884*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"ce55e1b5-f0a5-45ff-9167-2e855ff4ae0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"IG", "[", "1", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "1", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "1", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"1", ",", "2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"1", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"2", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8896795698463078`*^9, 3.8896796240522823`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"2a456925-cfad-4065-a1e5-2956a4be7413"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"w", "[", "1", "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"w", "[", "2", "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"w", "[", "3", "]"}], "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2"}], "]"}], "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "3"}], "]"}], "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "3"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "0"},
     {
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", "3"}], "]"}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{"{", "3", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", "3"}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2", ",", "3"}], "]"}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8896795698463078`*^9, 3.889679624055881*^9},
 CellLabel->
  "Out[106]//MatrixForm=",ExpressionUUID->"0e59cb27-1ece-4e0e-a070-\
37b11f217231"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"IG", "[", "1", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "1", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "1", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "1", "]"}], "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"1", ",", "2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"1", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"1", ",", "4"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"2", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"2", ",", "4"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"3", ",", "4"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"1", ",", "2", ",", "4"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"1", ",", "3", ",", "4"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "3", "]"}], "[", 
    RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
   RowBox[{
    RowBox[{"IG", "[", "5", "]"}], "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8896795698463078`*^9, 3.889679624059442*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"120b0856-5fa4-4361-b442-444e3c25c59f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"w", "[", "1", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"w", "[", "2", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"w", "[", "3", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"w", "[", "4", "]"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "3"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0"},
     {
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "4"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "3"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "4"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "4"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "0", "0", "0", "0", "0"},
     {
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2", ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", "3"}], "]"}], "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{"{", "3", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", "3"}], "]"}]}], "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2", ",", "3"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "0", "0", "0", "0"},
     {
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", "4"}], "]"}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", "4"}], "]"}]}], "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", "4"}], "]"}], "0", "0", "0"},
     {
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "3", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "3", "}"}], ",", "4"}], "]"}], "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "3", ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "3", "}"}], ",", "4"}], "]"}]}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "3", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "3", ",", "4"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "3", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "3", "}"}], ",", "4"}], "]"}], "0", "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "3", ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "3", "}"}], ",", "4"}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "3", ",", "4"}], "]"}], "0", "0", "0", 
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "2", "}"}], ",", "3", ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", "4"}], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2", ",", "3", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2", ",", 
        RowBox[{"{", "3", "}"}], ",", "4"}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", "3", ",", "4"}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"{", "3", "}"}], ",", "4"}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", "2", "}"}], ",", "3", ",", "4"}], "]"}], 
      RowBox[{"-", 
       RowBox[{"w", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2", ",", "3", ",", "4"}], "]"}]}], 
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8896795698463078`*^9, 3.889679624064392*^9},
 CellLabel->
  "Out[108]//MatrixForm=",ExpressionUUID->"6f41ba03-4aa0-41b9-b065-\
2c6dec4503e1"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1350, 759},
WindowMargins->{{85, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 186, 4, 67, "Section",ExpressionUUID->"02310ec7-420d-4619-bfd8-c23ec947ddca",
 InitializationCell->True],
Cell[769, 28, 51105, 1284, 3259, "Input",ExpressionUUID->"220054d9-3b28-4f4c-bf78-be88048f2c9e",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[51911, 1317, 180, 3, 53, "Section",ExpressionUUID->"612797df-45ec-4173-9247-2b627c0cde76"],
Cell[CellGroupData[{
Cell[52116, 1324, 2581, 64, 220, "Input",ExpressionUUID->"7537e601-1ed9-4116-93ec-2a525fd7f4a1"],
Cell[54700, 1390, 6322, 187, 150, "Output",ExpressionUUID->"07035a13-a853-42d7-920a-9d082f9949e3"],
Cell[61025, 1579, 1085, 29, 37, "Output",ExpressionUUID->"ee61ac7f-1617-4dff-8644-b47d9b14883a"],
Cell[62113, 1610, 15249, 385, 186, "Output",ExpressionUUID->"185588df-33c8-4cdb-97bd-1f8a9b2e40a8"],
Cell[77365, 1997, 31352, 984, 588, "Output",ExpressionUUID->"b554079d-dbe8-4ce8-baf8-9049aa24bde7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[108766, 2987, 173, 3, 53, "Section",ExpressionUUID->"c68b14ed-5099-4ff0-88fd-157d646cb660"],
Cell[CellGroupData[{
Cell[108964, 2994, 3562, 77, 493, "Input",ExpressionUUID->"6182c974-bdd2-4ac3-a644-06051fa2c054"],
Cell[112529, 3073, 417, 6, 34, "Output",ExpressionUUID->"83091d75-ef4e-4691-918d-cd4bb66f2ea2"],
Cell[112949, 3081, 538, 11, 52, "Output",ExpressionUUID->"6e954fe0-ecb6-438b-b6f1-2c2c2af3087b"],
Cell[113490, 3094, 4474, 127, 180, "Output",ExpressionUUID->"380bfad5-5102-4b83-bd77-9bf5292b5e0c"],
Cell[117967, 3223, 37577, 1073, 1053, "Output",ExpressionUUID->"c7572575-db10-476a-ae5a-a52b07c681b4"],
Cell[155547, 4298, 511, 9, 34, "Output",ExpressionUUID->"4d7e3d6f-24f0-4a49-b0b9-5a531e8008ac"],
Cell[156061, 4309, 1042, 26, 34, "Output",ExpressionUUID->"6cd5db6e-561a-45f3-a132-5bab08c0d01d"],
Cell[157106, 4337, 2886, 85, 152, "Output",ExpressionUUID->"5aaa5192-5039-425a-a357-6cde2adcbbad"],
Cell[159995, 4424, 417, 6, 34, "Output",ExpressionUUID->"b5ffbe31-0d92-428d-af10-90058293a08c"],
Cell[160415, 4432, 536, 11, 52, "Output",ExpressionUUID->"12f2c963-8e5f-440e-b93f-3d4a3f530d80"],
Cell[160954, 4445, 2646, 80, 116, "Output",ExpressionUUID->"9cda7203-dad6-480f-ab09-00c96321e76a"],
Cell[163603, 4527, 77313, 2046, 1531, "Output",ExpressionUUID->"ba1b9653-9e8b-4a85-943a-da34792dd3e7"],
Cell[240919, 6575, 515, 10, 34, "Output",ExpressionUUID->"dc9967bb-e78b-4100-a841-fe2f43a2c33a"],
Cell[241437, 6587, 1046, 27, 34, "Output",ExpressionUUID->"84d71802-eecd-418d-b086-d0ff2eae0f8c"],
Cell[242486, 6616, 2836, 83, 152, "Output",ExpressionUUID->"48d37f5d-de2a-4fd1-b7eb-2938f415c249"]
}, Closed]],
Cell[CellGroupData[{
Cell[245359, 6704, 4084, 101, 300, "Input",ExpressionUUID->"9e5fa1a1-6a9f-4232-9d99-0c126813db40"],
Cell[249446, 6807, 470, 6, 34, "Output",ExpressionUUID->"91422ba3-c643-4fea-afeb-94e7164cad2b"],
Cell[249919, 6815, 14189, 462, 333, "Output",ExpressionUUID->"8c034f3c-5a65-406d-bce7-b8be3d10f89a"],
Cell[264111, 7279, 1679, 46, 34, "Output",ExpressionUUID->"60012d8b-46e4-456e-adc3-e9b957b6ab4d"],
Cell[265793, 7327, 471, 6, 34, "Output",ExpressionUUID->"d307f4fa-8557-46e3-8946-f1f1d189bf79"],
Cell[266267, 7335, 471, 6, 34, "Output",ExpressionUUID->"d900586e-f76c-4938-b639-f6e5e3d5df12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266775, 7346, 3377, 83, 220, "Input",ExpressionUUID->"6e3c48f2-8c8d-491a-94d2-effd850afade"],
Cell[270155, 7431, 250, 4, 34, "Output",ExpressionUUID->"2a6c381d-e308-437c-8a4b-53d32ed2e197"],
Cell[270408, 7437, 16784, 418, 231, "Output",ExpressionUUID->"2de24ec5-b6fd-4dd9-bbbc-bd90b168eef0"],
Cell[287195, 7857, 16645, 413, 226, "Output",ExpressionUUID->"a0148351-1120-4724-bb03-9f28e6f5d23f"],
Cell[303843, 8272, 249, 4, 34, "Output",ExpressionUUID->"6183225d-300e-4540-8845-a576295ede84"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[304141, 8282, 187, 3, 53, "Section",ExpressionUUID->"2d621be1-835a-4b40-8c75-d5ee0e3b3bb6"],
Cell[CellGroupData[{
Cell[304353, 8289, 2319, 53, 577, "Input",ExpressionUUID->"42a9b3d0-f958-4463-beed-6a64ea372820"],
Cell[306675, 8344, 175, 2, 34, "Output",ExpressionUUID->"322472f8-88da-409a-b265-c86ebd1bb598"],
Cell[306853, 8348, 804, 23, 34, "Output",ExpressionUUID->"65c148f2-5ff8-4c86-99fd-5b25c85c9ff9"],
Cell[307660, 8373, 2806, 86, 152, "Output",ExpressionUUID->"8b457cd3-fd23-4598-9820-2e0ef65d13e3"],
Cell[310469, 8461, 1587, 46, 56, "Output",ExpressionUUID->"c9d6ae3d-70ce-4312-8409-06c5d4a8d2f3"],
Cell[312059, 8509, 9158, 269, 296, "Output",ExpressionUUID->"0975472d-f3df-4b04-a87b-f228f10a27e8"],
Cell[321220, 8780, 177, 3, 34, "Output",ExpressionUUID->"ce55e1b5-f0a5-45ff-9167-2e855ff4ae0a"],
Cell[321400, 8785, 804, 23, 34, "Output",ExpressionUUID->"2a456925-cfad-4065-a1e5-2956a4be7413"],
Cell[322207, 8810, 2592, 79, 152, "Output",ExpressionUUID->"0e59cb27-1ece-4e0e-a070-37b11f217231"],
Cell[324802, 8891, 1587, 46, 56, "Output",ExpressionUUID->"120b0856-5fa4-4361-b442-444e3c25c59f"],
Cell[326392, 8939, 8295, 240, 356, "Output",ExpressionUUID->"6f41ba03-4aa0-41b9-b065-2c6dec4503e1"]
}, Open  ]]
}, Closed]]
}
]
*)


